Using (1 + 1)D Quantum Cellular Automata for Exploring Collective Effects in Large Scale Quantum Neural Networks

Central to the field of quantum machine learning is the design of quantum perceptrons and neural network architectures. A key question in this regard is the impact of quantum effects on the way in which such models process information. Here, we approach this question by establishing a connection between $(1+1)D$ quantum cellular automata, which implement a discrete nonequilibrium quantum many-body dynamics through the successive application of local quantum gates, and recurrent quantum neural networks, which process information by feeding it through perceptrons interconnecting adjacent layers. This relation allows the processing of information in quantum neural networks to be studied in terms of the properties of their equivalent cellular automaton dynamics. We exploit this by constructing a class of quantum gates (perceptrons) that allow for the introduction of quantum effects, such as those associated with a coherent Hamiltonian evolution, and establish a rigorous link to continuous-time Lindblad dynamics. We further analyse the universal properties of a specific quantum cellular automaton, and identify a change of critical behavior when quantum effects are varied, demonstrating that they can indeed affect the collective dynamical behavior underlying the processing of information in large-scale neural networks.

==> data_loading.py <==
#This script presents an example of how to load the supplementary
# data files, including brief descriptions of the datasets and example usage

# %%
import h5py # for loading data stored in hdf5 format
import os # for locating the data files if not in same directory as this file
import matplotlib.pyplot as plt # for example plots
import numpy as np # for example plots
#%%
PATH_TN = os.path.join(".", "data_tn.hdf5") #the file path to the dataset resulting from tensor network simulations
PATH_MF = os.path.join(".","data_mf.hdf5") #the file path to the dataset resulting from mean-field calculations
PATH_PB = os.path.join(".","data_pb.hdf5") #the file path to the dataset estimating the phase boundary (critical line) using TN methods
# %%
# LOADING THE TENSOR NETWORK PHASE DIAGRAM
file_tn = h5py.File(PATH_TN, "r")
print(list(file_tn.keys()))
average_densities_tn = file_tn["average_densities_tn"][:] #shape (100, 10, 28 , 2, 2) = (time, p1, p2, bond-dimension, lattice_size)
p1s_tn = file_tn["grid_p1_tn"][:]
p2s_tn = file_tn["grid_p2_tn"][:]
# %%
# LOADING THE MEAN FIELD PHASE DIAGRAM
file_mf = h5py.File(PATH_MF, "r")
print(list(file_mf.keys()))
average_densities_mf = file_mf["densities_mf"][:] #shape (101, 2001) = (p1, p2). From direct solution of the mean-field equation.
# %%
# LOADING THE TENSOR-NETWORK ESTIMATED CRITICAL LINE
file_pb = h5py.File(PATH_PB, "r")
print(list(file_pb.keys()))
p1s_critical = file_pb["crit_line_p1s"][:]
p2s_critical = file_pb["crit_line_p2s"][:]
p2_errors_critical = file_pb["crit_line_p2_errors"][:]
# %%
# EXAMPLE USAGE
# %%
font_size = 20
markersize = 10
line_width = 4
cap_thick = 3
cap_size = 10

X_pd, Y_pd = np.meshgrid(np.array(p1s_tn),np.array(p2s_tn))
#
levels_pd = np.arange(0,1.05,0.05)
fig, ax = plt.subplots(1,1, figsize=(12,10))
mesh = ax.pcolormesh(X_pd, Y_pd, np.absolute(np.transpose(average_densities_tn[-1,:,:,-1,-1])),
        cmap = 'gray',
        vmin=0, vmax=1)
ax.set_ylabel(r'$p_2$', fontsize=font_size)
ax.set_xlabel(r'$p_1$', fontsize=font_size)
ax.set_ylabel(r'$p_2$', fontsize=font_size)
ax.set_xlabel(r'$p_1$', fontsize=font_size)
ax.tick_params(axis='both', which='major', labelsize=font_size)
cbar = fig.colorbar(mesh, ax=[ax])
cbar.ax.tick_params(labelsize=font_size)

ax.errorbar(p1s_critical, p2s_critical, p2_errors_critical,
markersize=markersize, linewidth=line_width, fmt="^-",
color="g", capsize=cap_size, capthick=cap_thick)
# %%

